A Bayesian method for the analysis of deterministic and stochastic time series

I introduce a general, Bayesian method for modelling univariate time series data assumed to be drawn from a continuous, stochastic process. The method accommodates arbitrary temporal sampling, and takes into account measurement uncertainties for arbitrary error models (not just Gaussian) on both the time and signal variables. Any model for the deterministic component of the variation of the signal with time is supported, as is any model of the stochastic component on the signal and time variables. Models illustrated here are constant and sinusoidal models for the signal mean combined with a Gaussian stochastic component, as well as a purely stochastic model, the Ornstein-Uhlenbeck process. The posterior probability distribution over model parameters is determined via Monte Carlo sampling. Models are compared using the "cross-validation likelihood", in which the posterior-averaged likelihood for different partitions of the data are combined. In principle this is more robust to changes in the prior than is the evidence (the prior-averaged likelihood). The method is demonstrated by applying it to the light curves of 11 ultra cool dwarf stars, claimed by a previous study to show statistically significant variability. This is reassessed here by calculating the cross-validation likelihood for various time series models, including a null hypothesis of no variability beyond the error bars. 10 of 11 light curves are confirmed as being significantly variable, and one of these seems to be periodic, with two plausible periods identified. Another object is best described by the Ornstein-Uhlenbeck process, a conclusion which is obviously limited to the set of models actually tested.

==> anc/2m0345.lcurve <==
s s.sd y y.sd
0 0.038490017945975 0.02267 0.00907
1.3128 0.038490017945975 0.01451 0.00693
1.9536 0.038490017945975 -0.00452 0.00691
2.5896 0.038490017945975 -0.00069 0.0069
3.3984 0.038490017945975 -0.00895 0.00637
4.056 0.038490017945975 0.00378 0.00637
4.8624 0.038490017945975 0.00469 0.00637
23.9832 0.038490017945975 0.02602 0.00827
24.7176 0.038490017945975 0.01994 0.00755
25.5312 0.038490017945975 0.0198 0.00691
26.354401 0.038490017945975 0.0102 0.00691
27.035999 0.038490017945975 0.00522 0.00829
27.681601 0.038490017945975 0.00482 0.00637
28.3344 0.038490017945975 0.00716 0.0069
48.551998 0.038490017945975 0.00237 0.00693
49.3512 0.038490017945975 -0.00176 0.00692
50.678398 0.038490017945975 0.00148 0.01164
51.523201 0.038490017945975 -0.01726 0.03421
51.8736 0.038490017945975 9e-05 0.01348
52.077599 0.038490017945975 -0.0335 0.01922
52.240799 0.038490017945975 -0.0196 0.01349
53.231998 0.038490017945975 -0.03743 0.03422
53.392799 0.038490017945975 -0.01903 0.01826


==> anc/2m0913.lcurve <==
s s.sd y y.sd
0 0.0240562612162344 0.00951 0.03068
0.312 0.0240562612162344 0.04743 0.03066
0.552 0.0240562612162344 0.01301 0.02773
0.888 0.0240562612162344 0.02774 0.02967
1.2048 0.0240562612162344 0.00137 0.02771
1.5912 0.0240562612162344 -0.05832 0.02675
2.0496 0.0240562612162344 -0.02073 0.03264
2.8368 0.0240562612162344 -0.12444 0.03367
52.3848 0.0240562612162344 0.03095 0.03264
53.179199 0.0240562612162344 0.04785 0.03262
53.839199 0.0240562612162344 0.02179 0.03263
54.431999 0.0240562612162344 0.04868 0.03166
55.041599 0.0240562612162344 0.06906 0.04155
96.076797 0.0240562612162344 0.02118 0.03264
96.8592 0.0240562612162344 0.00949 0.05251
97.332001 0.0240562612162344 0.04919 0.03858
97.725601 0.0240562612162344 0.01177 0.03362
98.289597 0.0240562612162344 0.00347 0.03264
99.081596 0.0240562612162344 0.04608 0.04153
99.621597 0.0240562612162344 -0.0446 0.03265
100.156799 0.0240562612162344 -0.04904 0.03462
100.6968 0.0240562612162344 -0.01257 0.03958
100.939201 0.0240562612162344 -0.01103 0.03858
101.479202 0.0240562612162344 0.00057 0.03859
101.824799 0.0240562612162344 0.03484 0.04056
102.160797 0.0240562612162344 0.04009 0.04155
102.619202 0.0240562612162344 -0.09462 0.03959
102.849602 0.0240562612162344 0.02776 0.04551
103.1856 0.0240562612162344 0.04205 0.0595
119.911201 0.0240562612162344 -0.15169 0.05257
120.475197 0.0240562612162344 -0.04039 0.0545
120.816002 0.0240562612162344 -0.04333 0.05153
121.043999 0.0240562612162344 0.04578 0.0595
122.6688 0.0240562612162344 -0.08717 0.03661
123.525597 0.0240562612162344 -0.02059 0.03858
124.896004 0.0240562612162344 0.10882 0.04948


==> anc/2m1145.lcurve <==
s s.sd y y.sd
0 0.038490017945975 0.01256 0.01357
0.1632 0.038490017945975 0.00983 0.01354
0.5304 0.038490017945975 0.01879 0.0126
0.6888 0.038490017945975 0.0154 0.01173
1.0608 0.038490017945975 0.00221 0.01085
1.2168 0.038490017945975 -0.003 0.01087
1.7592 0.038490017945975 -0.00934 0.01086
1.9176 0.038490017945975 -0.00497 0.01086
3.5376 0.038490017945975 0.03 0.02321
3.696 0.038490017945975 -0.0195 0.01174
4.1304 0.038490017945975 0.00381 0.00921
4.2912 0.038490017945975 0.0024 0.00921
4.9344 0.038490017945975 -0.00747 0.01003
5.0928 0.038490017945975 0.0085 0.00922
5.664 0.038490017945975 0.03146 0.01087
5.82 0.038490017945975 0.01011 0.01003
6.1824 0.038490017945975 0.00076 0.01001
6.3384 0.038490017945975 -0.00081 0.01003
6.7416 0.038490017945975 -0.00889 0.01086
6.9 0.038490017945975 -0.0103 0.01086
7.2768 0.038490017945975 0.004 0.01086
7.4352 0.038490017945975 0.0016 0.01088
7.788 0.038490017945975 -0.00956 0.01173
7.944 0.038490017945975 -0.01982 0.01175
8.3184 0.038490017945975 -0.00196 0.01174
8.4816 0.038490017945975 -0.00719 0.01263
8.8344 0.038490017945975 -0.04977 0.01453
24.5592 0.038490017945975 0.02034 0.01355
24.722401 0.038490017945975 0.05315 0.01263
25.166401 0.038490017945975 0.028 0.01088
25.329599 0.038490017945975 0.01658 0.01088
25.968 0.038490017945975 0.02653 0.01003
26.7384 0.038490017945975 0.01751 0.01086
26.927999 0.038490017945975 0.0035 0.01087
27.086399 0.038490017945975 0.00345 0.01003
27.244801 0.038490017945975 0.00743 0.01003
27.417601 0.038490017945975 -0.01184 0.01267
27.580799 0.038490017945975 0.0149 0.01637
27.739201 0.038490017945975 -0.00792 0.01356
28.6488 0.038490017945975 -0.03493 0.01088
28.8528 0.038490017945975 -0.00526 0.01356
29.4168 0.038490017945975 -0.01127 0.01173
29.5944 0.038490017945975 -0.0232 0.01176
30.5208 0.038490017945975 0.01324 0.01265
30.688801 0.038490017945975 0.00019 0.01174
31.3752 0.038490017945975 -0.00901 0.01087
31.5336 0.038490017945975 -0.00816 0.01174
32.222401 0.038490017945975 0.03754 0.01926
32.380798 0.038490017945975 -0.02669 0.02325
48.5448 0.038490017945975 0.01207 0.01449
48.7272 0.038490017945975 0.02396 0.01448
49.3176 0.038490017945975 0.0189 0.01172
49.495201 0.038490017945975 0.02453 0.01085
50.112 0.038490017945975 0.00269 0.01002
50.2728 0.038490017945975 0.01393 0.01001
50.431198 0.038490017945975 -0.00186 0.00921
50.594398 0.038490017945975 0.00092 0.00922
50.757599 0.038490017945975 0.01313 0.00922
50.920799 0.038490017945975 0.00298 0.00921
52.130402 0.038490017945975 0.00519 0.01003
52.32 0.038490017945975 0.0091 0.00922
53.3424 0.038490017945975 -0.01352 0.01003
53.500801 0.038490017945975 -0.0122 0.01003
54.340801 0.038490017945975 -0.0287 0.01003
54.547199 0.038490017945975 -0.01897 0.01003
73.3032 0.038490017945975 -0.05148 0.01177
73.521599 0.038490017945975 -0.02624 0.01089
73.682404 0.038490017945975 -0.013 0.01003
76.281601 0.038490017945975 -0.03925 0.01002
76.473602 0.038490017945975 -0.02511 0.00922


==> anc/2m1145bb.lcurve <==
s s.sd y y.sd
0 0.0240562612162344 0.05939 0.04209
0.2544 0.0240562612162344 0.05517 0.03803
0.8808 0.0240562612162344 0.00246 0.03919
49.560001 0.0240562612162344 -0.03204 0.01733
50.556 0.0240562612162344 -0.04422 0.01635
51.398399 0.0240562612162344 -0.00766 0.01353
51.813599 0.0240562612162344 0.01468 0.01634
52.4184 0.0240562612162344 0.0055 0.01631
53.035198 0.0240562612162344 0.03201 0.01728
53.635201 0.0240562612162344 -0.01616 0.01635
96.587997 0.0240562612162344 -0.03476 0.02122
96.976799 0.0240562612162344 0.03748 0.02311
97.183197 0.0240562612162344 0.03255 0.0202
97.605598 0.0240562612162344 0.02341 0.02503
98.0448 0.0240562612162344 -0.00543 0.02025
98.248802 0.0240562612162344 0.00644 0.02117
98.829597 0.0240562612162344 0.01132 0.02114
99.127197 0.0240562612162344 -0.01829 0.02119
99.482399 0.0240562612162344 -0.06191 0.01927
99.8256 0.0240562612162344 -0.02135 0.01925
100.176003 0.0240562612162344 -0.03852 0.01737
100.5 0.0240562612162344 0.01709 0.01828
100.843201 0.0240562612162344 -0.03877 0.01924
101.169601 0.0240562612162344 -0.00617 0.01829
120.655197 0.0240562612162344 -0.03744 0.02222
121.101601 0.0240562612162344 -0.02622 0.02219
122.104797 0.0240562612162344 -0.01681 0.02412
122.474403 0.0240562612162344 0.01673 0.02313
123.407997 0.0240562612162344 0.02131 0.01728
123.782402 0.0240562612162344 0.0526 0.0192
124.344002 0.0240562612162344 0.01763 0.02116


==> anc/2m1146.lcurve <==
s s.sd y y.sd
0 0.0240562612162344 0.01397 0.02018
0.2856 0.0240562612162344 0.01694 0.0132
49.2048 0.0240562612162344 -0.01124 0.00955
49.850399 0.0240562612162344 -0.02523 0.00956
50.6376 0.0240562612162344 -0.01685 0.00876
51.0648 0.0240562612162344 -0.00844 0.00874
51.895199 0.0240562612162344 0.00431 0.00874
52.5 0.0240562612162344 0.00572 0.00947
53.112 0.0240562612162344 -0.02023 0.01036
96.621597 0.0240562612162344 0.01521 0.01124
96.972 0.0240562612162344 0.00859 0.01126
97.173599 0.0240562612162344 0.00507 0.01124
97.603203 0.0240562612162344 0.00772 0.0113
98.042397 0.0240562612162344 -0.00949 0.01123
98.244003 0.0240562612162344 0.01103 0.01049
98.474403 0.0240562612162344 0.01483 0.01131
98.920799 0.0240562612162344 0.00601 0.0113
99.251999 0.0240562612162344 -0.00082 0.01218
99.607201 0.0240562612162344 0.00297 0.01044
99.933601 0.0240562612162344 -0.01803 0.0104
100.1688 0.0240562612162344 -0.00536 0.01038
100.627197 0.0240562612162344 -0.01096 0.0104
100.951202 0.0240562612162344 -0.01356 0.01038
120.7416 0.0240562612162344 0.01372 0.01218
121.8144 0.0240562612162344 -0.02871 0.01227
122.181602 0.0240562612162344 -0.0083 0.01137
122.755203 0.0240562612162344 0.0062 0.01129
123.484802 0.0240562612162344 0.03507 0.01029
124.051201 0.0240562612162344 0.00987 0.0104


==> anc/2m1334.lcurve <==
s s.sd y y.sd
0 0.038490017945975 0.00275 0.01252
1.404 0.038490017945975 -0.00084 0.01253
2.0376 0.038490017945975 -0.00381 0.01077
2.196 0.038490017945975 0.003 0.01078
2.9664 0.038490017945975 0.0071 0.01163
3.4944 0.038490017945975 0.02972 0.01076
4.008 0.038490017945975 0.01058 0.01076
4.5816 0.038490017945975 0.0423 0.01162
5.1096 0.038490017945975 0.02961 0.01162
5.6232 0.038490017945975 0.01644 0.01162
6.1488 0.038490017945975 0.00354 0.01163
26.5464 0.038490017945975 0.01587 0.01253
26.714399 0.038490017945975 0.02087 0.01164
27.275999 0.038490017945975 0.00276 0.01251
27.4704 0.038490017945975 -0.00464 0.01252
28.511999 0.038490017945975 0.0168 0.01077
28.670401 0.038490017945975 0.01824 0.01077
29.2104 0.038490017945975 0.02413 0.01253
29.368799 0.038490017945975 0.03129 0.01344
48.667198 0.038490017945975 0.01317 0.01078
48.868801 0.038490017945975 0.01025 0.01077
50.0424 0.038490017945975 0.00659 0.00993
50.215199 0.038490017945975 -0.01451 0.00992
51.187199 0.038490017945975 -0.00755 0.01076
51.350399 0.038490017945975 -0.02941 0.00993
52.255199 0.038490017945975 -0.03516 0.00994
52.461601 0.038490017945975 -0.00559 0.01075
52.804798 0.038490017945975 -0.01214 0.01076
52.9608 0.038490017945975 -0.01347 0.00993
53.695202 0.038490017945975 0.00894 0.01162
53.875198 0.038490017945975 0.02954 0.01076
54.1464 0.038490017945975 0.01846 0.01077
54.304798 0.038490017945975 -0.00036 0.01162
72.278397 0.038490017945975 -0.00361 0.01077
72.482399 0.038490017945975 0.01303 0.01076
72.6408 0.038490017945975 0.01438 0.01162
76.742401 0.038490017945975 -0.02795 0.01162
76.922401 0.038490017945975 -0.01594 0.01163
98.121597 0.038490017945975 -0.04782 0.00992
98.349602 0.038490017945975 -0.00769 0.00913
99.8088 0.038490017945975 -0.01553 0.00992
100.017601 0.038490017945975 -0.03856 0.00993
100.180801 0.038490017945975 -0.02287 0.00992
120.235199 0.038490017945975 0.01514 0.01077
120.7584 0.038490017945975 -0.01103 0.01076
122.136002 0.038490017945975 -0.02691 0.01076
122.294403 0.038490017945975 -0.02865 0.01078
123.235199 0.038490017945975 0.0078 0.01163
123.3936 0.038490017945975 0.01282 0.01164
125.832001 0.038490017945975 -0.02006 0.01253
125.990402 0.038490017945975 -0.03105 0.01344


==> anc/README <==
CBJ September 2012
http://www.mpia.de/~calj/ctsmod.html

These ASCII files contain the brown dwarf light curves used in the article
"A Bayesian method for the analysis of deterministic and stochastic time series" 
by C.A.L. Bailer-Jones, 2012, A&A. Each line is one event, the four columns are:
time (hours)
time standard deviation (hours)
signal (mags)
signal standard deviation (mags)




==> anc/calar3.lcurve <==
s s.sd y y.sd
0 0.0240562612162344 -0.05644 0.02089
0.2304 0.0240562612162344 -0.00114 0.02088
0.4368 0.0240562612162344 -0.0255 0.01991
0.636 0.0240562612162344 -0.00948 0.02183
0.864 0.0240562612162344 0.00976 0.0228
1.08 0.0240562612162344 -0.00381 0.02087
1.3896 0.0240562612162344 -0.00706 0.02087
1.7208 0.0240562612162344 0.0126 0.02475
1.9368 0.0240562612162344 2e-05 0.0228
2.1384 0.0240562612162344 0.01972 0.02183
2.34 0.0240562612162344 0.00325 0.02087
2.6592 0.0240562612162344 0.06283 0.03063
2.9808 0.0240562612162344 0.04822 0.02377
3.5976 0.0240562612162344 0.03396 0.02183
3.8088 0.0240562612162344 0.03575 0.02476
4.0248 0.0240562612162344 0.07897 0.02475
4.38 0.0240562612162344 -0.00713 0.02379
4.7304 0.0240562612162344 0.07019 0.02572
5.22 0.0240562612162344 -0.0181 0.02573
5.4432 0.0240562612162344 0.00624 0.02769
5.8344 0.0240562612162344 0.03873 0.03756
23.2656 0.0240562612162344 -0.04447 0.02087
23.472 0.0240562612162344 -0.01567 0.01991
23.6712 0.0240562612162344 0.00702 0.0199
23.903999 0.0240562612162344 -0.03729 0.02087
24.18 0.0240562612162344 -0.01364 0.0228
24.376801 0.0240562612162344 0.01153 0.02087
24.573601 0.0240562612162344 -0.02475 0.02183
25.0872 0.0240562612162344 -0.03723 0.01991
25.2864 0.0240562612162344 -0.05265 0.02088
25.4928 0.0240562612162344 -0.03858 0.02184
25.725599 0.0240562612162344 -0.03634 0.02089
25.9224 0.0240562612162344 0.02553 0.02573
26.131201 0.0240562612162344 0.00498 0.02867
26.364 0.0240562612162344 -0.01492 0.02966
26.9016 0.0240562612162344 -0.02869 0.03561
27.3288 0.0240562612162344 -0.00535 0.03858
27.540001 0.0240562612162344 -0.07491 0.03661
27.8832 0.0240562612162344 0.03594 0.0376
28.214399 0.0240562612162344 -0.00089 0.04454
28.552799 0.0240562612162344 0.03832 0.0535
28.7568 0.0240562612162344 0.01045 0.06349


==> anc/plot_bdvar_lcurves.R <==
##### Plot the 11 bdvar light curve files in a 6x2 panel for the ctsmod paper

plot.data <- function(obsdata, lcurve) {
  xrange <- range(c(obsdata[,1]+obsdata[,2], obsdata[,1]-obsdata[,2]))
  ymin <- min(obsdata[,3]-obsdata[,4])
  yrange <- c(ymin, max(obsdata[,3]+obsdata[,4])) # +Delta_m is decrease in brightness!
  plot(obsdata[,1], obsdata[,3], xlim=xrange, ylim=yrange, pch=18, xlab="", ylab="")
  plotCI(obsdata[,1], obsdata[,3], uiw=obsdata[,4], err="y", type="n", gap=0, sfrac=0.01, add=TRUE)
  abline(h=0, lw=1, lty=2)
  title(main=lcurve, line=0.3, cex.main=1.0)
}

library(gplots)
pdf("bdvar_lcurves.pdf", width=7, height=7)
par(mfrow=c(6,2), mgp=c(2.0, 0.6, 0), mar=c(1.8, 1.8, 1.2, 0.5), oma=c(3.0, 3.0, 0.5, 0.5))
lcurveNames <-  c("2m0345", "2m0913", "2m1145",  "2m1145bb", "2m1146", "2m1334", "calar3", "sdss0539", "sori31", "sori33", "sori45")
lcurveLabels <- c("2m0345", "2m0913", "2m1145a", "2m1145b",  "2m1146", "2m1334", "calar3", "sdss0539", "sori31", "sori33", "sori45")
for(i in 1:length(lcurveNames)) {
  obsdataFname <- paste(lcurveNames[i], ".lcurve", sep="")
  obsdata <- as.matrix(read.table(obsdataFname, header=TRUE))
  if(ncol(obsdata)!=4) {stop("Data file ", obsdataFname, " does not have four columns")}
  plot.data(obsdata, lcurveLabels[i])
}
mtext("time / hrs",   side=1, line=1.0, outer=TRUE, cex=1.0)
mtext("signal / mag", side=2, line=1.0, outer=TRUE, cex=1.0)
dev.off()


==> anc/sdss0539.lcurve <==
s s.sd y y.sd
0 0.038490017945975 0.0044 0.00693
0.1776 0.038490017945975 -0.00735 0.00756
0.6072 0.038490017945975 0.01047 0.0076
0.7728 0.038490017945975 0.00763 0.00758
0.9552 0.038490017945975 0.01175 0.00758
1.3176 0.038490017945975 0.00394 0.00757
1.4856 0.038490017945975 0.01623 0.00758
2.1192 0.038490017945975 0.02859 0.00757
2.2776 0.038490017945975 0.02123 0.00756
2.8416 0.038490017945975 0.00914 0.00757
3.0024 0.038490017945975 0.01549 0.00757
23.995199 0.038490017945975 -0.00087 0.00757
24.312 0.038490017945975 -0.01691 0.00694
24.827999 0.038490017945975 -0.00977 0.00757
25.332001 0.038490017945975 -0.01342 0.00693
25.826401 0.038490017945975 0.00092 0.00757
27.0432 0.038490017945975 -0.00617 0.00693
48.299999 0.038490017945975 -0.00375 0.00757
48.976799 0.038490017945975 -0.01544 0.00694
49.4688 0.038490017945975 -0.0105 0.00757
50.008801 0.038490017945975 0.00024 0.00757
50.534401 0.038490017945975 0.00474 0.00757
51.0168 0.038490017945975 -0.01272 0.00757
72.120003 0.038490017945975 -0.00922 0.00757
72.616798 0.038490017945975 0.001 0.00693
73.092003 0.038490017945975 -0.00285 0.00691
73.593597 0.038490017945975 -0.00868 0.00691
74.0952 0.038490017945975 2e-05 0.00692
74.587196 0.038490017945975 -0.01475 0.00693
75.079201 0.038490017945975 -0.00267 0.00693
75.604797 0.038490017945975 -0.00074 0.00759


==> anc/sori31.lcurve <==
s s.sd y y.sd
0 0.038490017945975 -0.02059 0.00751
0.5016 0.038490017945975 0.00184 0.0075
1.008 0.038490017945975 -0.0033 0.00751
1.5168 0.038490017945975 -0.01435 0.00824
2.8728 0.038490017945975 0.00539 0.0075
23.6208 0.038490017945975 0.00049 0.0075
24.3216 0.038490017945975 -0.02157 0.00687
24.818399 0.038490017945975 -0.00768 0.00687
25.3584 0.038490017945975 -0.01135 0.00687
25.874399 0.038490017945975 -0.00376 0.00687
26.3664 0.038490017945975 -0.00684 0.00687
26.8992 0.038490017945975 0.01759 0.0075
27.228001 0.038490017945975 0.02068 0.00751
47.419201 0.038490017945975 -0.01258 0.0075
47.9688 0.038490017945975 0.00553 0.00686
48.444 0.038490017945975 0.00912 0.00686
48.936001 0.038490017945975 0.00469 0.00686
49.447201 0.038490017945975 0.01649 0.00686
49.939201 0.038490017945975 0.0112 0.00686
50.428799 0.038490017945975 0.00715 0.00686
50.920799 0.038490017945975 0.00184 0.0075


==> anc/sori33.lcurve <==
s s.sd y y.sd
0 0.038490017945975 0.00178 0.00818
0.5016 0.038490017945975 0.01255 0.00683
0.9936 0.038490017945975 0.00386 0.00747
1.5312 0.038490017945975 0.01065 0.00819
2.856 0.038490017945975 0.01613 0.00747
23.2488 0.038490017945975 -0.01231 0.00684
23.9736 0.038490017945975 -0.01623 0.00683
24.48 0.038490017945975 -0.0135 0.00683
25.0152 0.038490017945975 -0.01045 0.00683
25.5264 0.038490017945975 -0.00925 0.00683
26.028 0.038490017945975 -5e-05 0.00683
26.5632 0.038490017945975 0.00983 0.00683
26.892 0.038490017945975 0.02083 0.00747
47.066399 0.038490017945975 0.00623 0.00747
47.613602 0.038490017945975 -0.00248 0.00683
48.105598 0.038490017945975 -0.00502 0.00683
48.599998 0.038490017945975 -0.01326 0.00629
49.0896 0.038490017945975 -0.00166 0.00683
49.6008 0.038490017945975 0.00326 0.00683
50.080799 0.038490017945975 0.00021 0.00683
50.582401 0.038490017945975 -0.00113 0.00683


==> anc/sori45.lcurve <==
s s.sd y y.sd
0 0.038490017945975 -0.13404 0.03249
0.5016 0.038490017945975 -0.03531 0.03446
1.008 0.038490017945975 -0.06029 0.03742
1.5168 0.038490017945975 -0.22671 0.04238
2.8728 0.038490017945975 0.01109 0.0315
23.6208 0.038490017945975 0.02552 0.03544
24.3216 0.038490017945975 0.05449 0.0315
24.818399 0.038490017945975 0.07347 0.02855
25.3584 0.038490017945975 0.032 0.03052
25.874399 0.038490017945975 0.02928 0.02953
26.3664 0.038490017945975 0.06173 0.0315
26.8992 0.038490017945975 0.04864 0.03347
27.228001 0.038490017945975 0.03791 0.03643
47.419201 0.038490017945975 0.05945 0.0394
47.9688 0.038490017945975 0.03894 0.02953
48.444 0.038490017945975 -0.01886 0.02561
48.936001 0.038490017945975 -0.01597 0.02561
49.447201 0.038490017945975 -0.02417 0.02561
49.939201 0.038490017945975 -0.00312 0.02953
50.428799 0.038490017945975 0.05983 0.02953
50.920799 0.038490017945975 -0.01389 0.03544


==> figures/plot.R <==
### Create plots for ctsmod journal article
### CBJ 2011/2012

# fig:lcurve_OUprocess: lcurve_OUprocess.pdf was produced using
# oplot.OUprocess.data(obsdata, fname="lcurve_OUprocess.pdf", yzero=FALSE, paramlist=list(relax=10, diffcon=20, offset=0, zstartmean=0, zstartsd=0) )
# in utilities.R, where obsdata have been generated using sim.OUprocess() in ctsmod_genfunctions.R

##### fig:dataplot. Plot example some data points with 2D asymmetric error bars

library(gplots)
s <-      c(1.0, 2.0, 3.0, 4.0)
serrlo <- c(0.2, 0.3, 0.2, 0.3)
serrup <- serrlo
#serrup <- c(0.2, 0.3, 0.5, 0.4)
y <-      c(3.0, 4.0, 2.5, 1.5)
yerrlo <- c(0.4, 0.3, 0.3, 0.8)
yerrup <- yerrlo
#yerrup <- c(0.4, 0.5, 0.8, 0.4)
pdf("dataplot.pdf", width=6, height=3)
par(mgp=c(2.0,0.8,0), mar=c(3.5,4.0,1.0,1.0))
plot(s, y, xlim=c(0,5), pch=19, ylim=c(0, 4.5), xlab="measured time s", ylab="measured signal y")
plotCI(s, y, uiw=serrup, liw=serrlo, err="x", type="n", gap=0, sfrac=0.01, add=TRUE)
plotCI(s, y, uiw=yerrup, liw=yerrlo, err="y", type="n", gap=0, sfrac=0.01, add=TRUE)
dev.off()


##### fig:pztplot. Plot schematic of component P(z | t) of TS model

#pdf.options(encoding = "CP1250")
library(gplots)
pdf.options(encoding = "default")
y <- seq(-5,5,0.05)
p <- 5*dnorm(y,mean=0,sd=1)/dnorm(0,mean=0,sd=1)
pdf("~/Desktop/pztplot.pdf", width=6, height=3)
par(mgp=c(1.0,0.8,0), mar=c(2.5,2.5,1.0,1.0))
plot(y, y, type="n", xlim=c(0,12), ylim=c(0,10), xaxt="n", yaxt="n", xlab="true time t", ylab="true signal z", cex.lab=1.25)
lines(8-p, 4+y, col="red")
abline(v=8, col="blue")
segments(-1,4,8,4, col="blue")
points(c(8,8), c(4,4), pch=19)
plotCI(8, 4, uiw=1, liw=1, err="y", type="n", gap=0, sfrac=0.01, add=TRUE)
text(8, 4.5, expression(omega), pos=4, cex=1.25)
text(8, 0.1, expression(t==t[j]), pos=4, cex=1.25)
text(-0.25, 4.6, expression(z==eta(t[j])), pos=4, cex=1.25)
dev.off()


##### fig:gammaPDF. Plot of two gamma functions

pdf("~/Desktop/gammaPDF.pdf", width=6, height=4)
par(mgp=c(2.1,0.8,0), mar=c(3.5,4.0,1.0,1.0))
x <- seq(from=0, to=4, length.out=1001)
plot(x,  dgamma(x, shape=1.5, scale=0.5), type="l", lty=1, lwd=2, xlab="x", ylab="P(x)")
text(0.5, 0.9, "shape=1.5, scale=0.5", pos=4)
lines(x, dgamma(x, shape=2.0, scale=0.5), type="l", lty=2, lwd=2)
text(1.1, 0.55, "shape=2, scale=0.5", pos=4)
lines(x, dgamma(x, shape=2.0, scale=1.0), type="l", lty=3, lwd=2)
text(2.2, 0.32, "shape=2, scale=1", pos=4)
dev.off()


##### fig:simrun06_lcurve Light curve for the simulated data
##### Plot model then points on top

pdf("~/Desktop/simrun06_lcurve.pdf", width=6, height=3)
#library(gplots)
#load("simrun06/01/simrun06_01.Robj") # can take any of the simrun06 .Robj files to get the data
par(mgp=c(2.1,0.8,0), mar=c(3.5,4.0,1.0,1.0))
plot(obsdata[,1], obsdata[,3], type="n", xlim=c(0,100), ylim=c(-0.04, 0.05), xlab="measured time s", ylab="measured signal y")
abline(h=0, lty=3)
TSMod1@theta1$offset <- 0
TSMod1@theta1$sinamp <- 0.02
TSMod1@theta1$freq   <- 0.1
TSMod1@theta1$phase  <- 0
TSMod1@t <- seq(from=0, to=100, length.out=10000)
ymod <- eval.mod(TSMod1)
lines(TSMod1@t, ymod, col="red")
lines(TSMod1@t, ymod-0.01, col="red", lty=2)	
lines(TSMod1@t, ymod+0.01, col="red", lty=2)	
plotCI(obsdata[,1], obsdata[,3], uiw=obsdata[,4], err="y", type="p", pch=18, gap=0, sfrac=0.01, add=TRUE)
dev.off()


##### fig:2m1334_15_postPDF_part16 Plot posterior PDFs for one partition for one light curve,
##### for Off+Sin+Stoch (5 parameters)

load("2m1334/15/2m1334_15.Robj")
partNum <- 16 # partition number to plot
Ndense <- 2^10 # no. of points in density estimation
pdf("~/Desktop/2m1334_15_postPDF_part16.pdf", width=6.5, height=4)
parnames <- c( "offset, b / mag", expression(paste("frequency, ", nu, " / ", hr^{-1})), "amplitude, a / mag", expression(paste("phase ", phi)), expression(paste("standard deviation, ", omega," / mag")) )
#xlim <- list( c(-0.02,0.02), c(0,0.01), c(0,0.06), c(0,1), c(0.005,0.03) )
xlim <- NULL
par(mfrow=c(2,3), mar=c(3.5,3.5,1.0,0.5), oma=0.8*c(1,1,1,1), mgp=c(2.0,0.6,0))
#
Npriorsamp <- 1e5
p1 <- sample.prior.theta(TSMod1, theta1Flag, assign.partial(TSMod1@theta1, theta1Fixed), Npriorsamp)[,names(which(theta1Flag))]
p2 <- sample.prior.theta(TSMod2, theta2Flag, assign.partial(TSMod2@theta2, theta2Fixed), Npriorsamp)[,names(which(theta2Flag))]
p3 <- sample.prior.theta(TSMod3, theta3Flag, assign.partial(TSMod3@theta3, theta3Fixed), Npriorsamp)[,names(which(theta3Flag))]
priorSamp <- cbind(p1,p2,p3)
#
postSamp <- as.matrix(kfoldCV$multiPostSamp[,,partNum])
for(p in 3:7) { # columns of postSamp, i.e. parameters
  postDen <- density(postSamp[,p], n=Ndense)
  plot(postDen$x, postDen$y, type="l", xlim=xlim[[p-2]], xlab=parnames[p-2], ylab="density")
  priorDen <- density(priorSamp[,p-2], n=Ndense)
  lines(priorDen$x, priorDen$y, type="l", lty=2, col="red")
}
dev.off()


##### fig:calar3_15_postPDF_part15_part40 Plot posterior PDFs for one partition for one light curve,
##### for Off+Sin+Stoch (5 parameters)

load("calar3/13/calar3_13.Robj")
partNumA <- 15 # partition number to plot
partNumB <- 40 # partition number to plot
Ndense <- 2^10 # no. of points in density estimation
pdf("~/Desktop/calar3_15_postPDF_part15_part40.pdf", width=6.5, height=2.2)
parnames <- c( expression(paste("frequency, ", nu, " / ", hr^{-1})), "amplitude, a / mag", expression(paste("phase ", phi)) )
xlim <- NULL
par(mfrow=c(1,3), mar=c(3.5,3.5,0.5,0.5), oma=0.6*c(1,1,1,1), mgp=c(2.0,0.6,0))
#
Npriorsamp <- 1e5
p1 <- sample.prior.theta(TSMod1, theta1Flag, assign.partial(TSMod1@theta1, theta1Fixed), Npriorsamp)[,names(which(theta1Flag))]
p2 <- sample.prior.theta(TSMod2, theta2Flag, assign.partial(TSMod2@theta2, theta2Fixed), Npriorsamp)[,names(which(theta2Flag))]
p3 <- sample.prior.theta(TSMod3, theta3Flag, assign.partial(TSMod3@theta3, theta3Fixed), Npriorsamp)[,names(which(theta3Flag))]
priorSamp <- cbind(p1,p2,p3)
#
postSampA <- as.matrix(kfoldCV$multiPostSamp[,,partNumA])
postSampB <- as.matrix(kfoldCV$multiPostSamp[,,partNumB])
for(p in 3:5) { # columns of postSamp, i.e. parameters
  postDen <- density(postSampA[,p], n=Ndense)
  plot(postDen$x, postDen$y, type="l", xlim=xlim[[p-2]], xlab=parnames[p-2], ylab="density")
  postDen <- density(postSampB[,p], n=Ndense)
  lines(postDen$x, postDen$y, col="blue", lty=4)
  priorDen <- density(priorSamp[,p-2], n=Ndense)
  lines(priorDen$x, priorDen$y, type="l", lty=2, col="red")
}
dev.off()


##### fig:2m1145_22_postPDF_part10 (2m1145a) Plot posterior PDFs for one partition for one light curve,
##### for Off+Sin+Stoch (5 parameters)

load("2m1145/22/2m1145_22.Robj")
partNum <- 10 # partition number to plot
Ndense <- 2^10 # no. of points in density estimation
pdf("~/Desktop/2m1145_22_postPDF_part10.pdf", width=6.5, height=4)
parnames <- c( expression(paste(tau, " / hr")), "b / mag", expression(paste("c / ", plain(mag)^2*plain(hr)^-1)), expression(paste(mu, "[", z[1], "]", " / mag")),  expression(paste(V^{1/2}, "[", z[1], "]",   " / mag")))
#xlim <- list( c(-0.02,0.02), c(0,0.01), c(0,0.06), c(0,1), c(0.005,0.03) )
xlim <- NULL
par(mfrow=c(2,3), mar=c(3.5,3.5,1.0,0.5), oma=0.8*c(1,1,1,1), mgp=c(2.0,0.6,0))
#
Npriorsamp <- 1e5
p1 <- sample.prior.theta(TSMod1, theta1Flag, assign.partial(TSMod1@theta1, theta1Fixed), Npriorsamp)[,names(which(theta1Flag))]
p2 <- sample.prior.theta(TSMod2, theta2Flag, assign.partial(TSMod2@theta2, theta2Fixed), Npriorsamp)[,names(which(theta2Flag))]
p3 <- sample.prior.theta(TSMod3, theta3Flag, assign.partial(TSMod3@theta3, theta3Fixed), Npriorsamp)[,names(which(theta3Flag))]
priorSamp <- cbind(p1,p2,p3)
#
postSamp <- as.matrix(kfoldCV$multiPostSamp[,,partNum])
for(p in 3:7) { # columns of postSamp, i.e. parameters
  postDen <- density(postSamp[,p], n=Ndense)
  plot(postDen$x, postDen$y, type="l", xlim=xlim[[p-2]], xlab=parnames[p-2], ylab="density")
  priorDen <- density(priorSamp[,p-2], n=Ndense)
  lines(priorDen$x, priorDen$y, type="l", lty=2, col="red")
}
dev.off()
    

